Two Questions on $G$-harmonic Tuples

An $n$-tuple of positive integers is $G$-harmonic if there are subgroups of $G$ having those indices whose cosets can be chosen pairwise disjoint, and $\mathbb{Z}$-harmonic if there are pairwise disjoint residue classes with those moduli. Ginosar asked whether every $G$-harmonic tuple is $\mathbb{Z}$-harmonic. Margolis and Schnabel proved this for tuples of length at most $4$, and analysed a particular family of length-$5$ tuples that would yield a counterexample if any member were $G$-harmonic. We show that the bound $4$ is sharp: $(6,6,6,10,15)$ is $A_5$-harmonic but not $\mathbb{Z}$-harmonic. Moreover, the five pairwise disjoint cosets realising this tuple can be extended to a coset partition of $A_5$ using only cosets of indices $6$, $10$, and $15$. The index tuple of this partition is not $\mathbb{Z}$-harmonic; because its indices repeat, this does not contradict the Herzog--Sch\"onheim conjecture. We also prove that no member of the length-$5$ family analysed by Margolis and Schnabel in connection with possible counterexamples is $G$-harmonic for any group $G$.

==> anc/verify-counterexample.g <==
##############################################################################
##  Verification of a counterexample to Ginosar's Question 1 at n = 5.
##
##  Claim:  (6,6,6,10,15) is A_5-harmonic but not Z-harmonic.
##
##  Run with:   gap verify-counterexample.g
##  Verified with GAP 4.16.0; the script prints the runtime version below.
##
##  Convention note.  A tuple is G-harmonic iff there are subgroups U_i of
##  index a_i and elements g_i with the LEFT cosets g_i U_i pairwise disjoint.
##  Inversion x -> x^-1 is a bijection of G carrying the right coset U g to the
##  left coset g^-1 U and preserving disjointness, so a disjoint family of right
##  cosets is equivalent data.  The script checks both families; either one
##  being disjoint establishes the claim.
##############################################################################

G := AlternatingGroup(5);;

Check := function( condition, message )
    if not condition then
        Error( Concatenation( "verification failed: ", message ) );
    fi;
end;;

Print("GAP version: ", GAPInfo.Version, "\n\n");

D := Group( (1,2,5,3,4), (1,2)(4,5) );;    # dihedral of order 10, index  6
T := Group( (2,3,5), (1,4)(2,3) );;        # S_3,          order  6, index 10
V := Group( (1,2)(3,4), (1,3)(2,4) );;     # Klein four,   order  4, index 15

Print("--- subgroups -------------------------------------------------\n");
Print("all subgroups of A_5 : ", List([D,T,V], H -> IsSubgroup(G,H)), "\n");
Print("orders               : ", List([D,T,V], Size), "\n");
Print("indices              : ", List([D,T,V], H -> Index(G,H)), "\n");
Print("expected             : [ true, true, true ] / [ 10, 6, 4 ] / [ 6, 10, 15 ]\n\n");

subs := [ D, D, D, T, V ];;
reps := [ (1,5,3), (1,4,2,3,5), (1,5,2,3,4), (1,2,4), (3,4,5) ];;

RightFam := List( [1..5], i -> Set( List( Elements(subs[i]), u -> u * reps[i] ) ) );;
LeftFam  := List( [1..5], i -> Set( List( Elements(subs[i]), u -> reps[i]^-1 * u ) ) );;

PairwiseDisjoint := function( fam )
    return ForAll( Combinations( [1..Length(fam)], 2 ),
                   p -> IsEmpty( Intersection( fam[p[1]], fam[p[2]] ) ) );
end;;

Check( List([D,T,V], H -> IsSubgroup(G,H)) = [true,true,true],
       "D, T and V must be subgroups of A_5" );
Check( List([D,T,V], Size) = [10,6,4],
       "incorrect orders for D, T or V" );
Check( List([D,T,V], H -> Index(G,H)) = [6,10,15],
       "incorrect indices for D, T or V" );
Check( List(RightFam, Size) = [10,10,10,6,4],
       "incorrect coset sizes in the main example" );
Check( PairwiseDisjoint(RightFam),
       "the main right-coset family is not pairwise disjoint" );
Check( PairwiseDisjoint(LeftFam),
       "the inverse left-coset family is not pairwise disjoint" );
Check( Size(Union(RightFam)) = 40,
       "the main family must cover exactly 40 elements" );

Print("--- the five cosets -------------------------------------------\n");
Print("coset sizes            : ", List(RightFam, Size), "\n");
Print("indices from sizes     : ", List(RightFam, c -> Size(G)/Size(c)), "\n");
Print("right family disjoint  : ", PairwiseDisjoint(RightFam), "\n");
Print("left  family disjoint  : ", PairwiseDisjoint(LeftFam), "\n");
Print("elements covered       : ", Size(Union(RightFam)), " of ", Size(G), "\n");
Print("expected               : [10,10,10,6,4] / [6,6,6,10,15] / true / true / 40 of 60\n\n");



##############################################################################
##  Function: IsZHarmonic
##  Input: tupleOfIndices (A list of integers, e.g., [6,6,6,10,15])
##  Output: Boolean (true if the tuple is Z-harmonic, false otherwise)
##
##  Definition: A tuple (a_1, ..., a_n) is Z-harmonic if and only if there 
##  exist residues r_i (where 0 <= r_i < a_i) such that for all i < j, 
##  r_i =/= r_j mod gcd(a_i, a_j).
##
##  Algorithm: Uses a recursive depth-first backtracking search to find a 
##  valid sequence of residues.
##############################################################################

IsZHarmonic := function( tupleOfIndices )
    local numIndices, BacktrackSearch;
    
    numIndices := Length( tupleOfIndices );
    
    # Recursive helper function to find valid residues
    BacktrackSearch := function( currentIndex, assignedResidues )
        local candidateResidue, pastIndex, isValid;
        
        # Base case: If we have successfully assigned a valid residue 
        # to every index in the tuple, the condition is met.
        if currentIndex > numIndices then 
            return true; 
        fi;
        
        # Iterate through all possible residues for the current index
        for candidateResidue in [ 0 .. tupleOfIndices[currentIndex] - 1 ] do
            isValid := true;
            
            # Verify the candidate against all previously assigned residues
            for pastIndex in [ 1 .. currentIndex - 1 ] do
                
                # Check the core condition: r_i =/= r_j mod gcd(a_i, a_j)
                if (candidateResidue - assignedResidues[pastIndex]) mod GcdInt( tupleOfIndices[currentIndex], tupleOfIndices[pastIndex] ) = 0 then
                    isValid := false;
                    break; # Conflict found, stop checking past residues
                fi;
            od;
            
            # If the candidate residue does not conflict with past assignments,
            # tentatively assign it and proceed deeper into the search tree.
            if isValid then
                assignedResidues[currentIndex] := candidateResidue;
                
                # Recursively search the next index
                if BacktrackSearch( currentIndex + 1, assignedResidues ) then 
                    return true; 
                fi;
                
                # Backtrack: If the recursive call failed to find a full solution,
                # remove the current assignment and try the next candidate.
                Unbind( assignedResidues[currentIndex] );
            fi;
        od;
        
        # If no candidate residues work for this index, this branch fails
        return false;
    end;
    
    # Initialize the search starting at the 1st index with an empty list
    return BacktrackSearch( 1, [] );
end;;

Print("--- Z-harmonicity ---------------------------------------------\n");
Print("(6,6,6,10,15) Z-harmonic : ", IsZHarmonic([6,6,6,10,15]), "   (expected false)\n");
Print("4-subtuples              : ", Combinations([6,6,6,10,15],4), "\n");
Print("        each Z-harmonic  : ",
      List( Combinations([6,6,6,10,15],4), IsZHarmonic ), "   (expected all true)\n");
Print("sanity, should be true   : ", IsZHarmonic([2,4,8,8]), " ", IsZHarmonic([6,10,15]), "\n\n");

Check( not IsZHarmonic([6,6,6,10,15]),
       "(6,6,6,10,15) was unexpectedly Z-harmonic" );
Check( ForAll(Combinations([6,6,6,10,15],4), IsZHarmonic),
       "a 4-subtuple of (6,6,6,10,15) was not Z-harmonic" );
Check( IsZHarmonic([2,4,8,8]) and IsZHarmonic([6,10,15]),
       "a Z-harmonicity sanity check failed" );

##############################################################################
##  The five cosets extend to a full coset partition of A_5, so the example
##  also stands under the reading of "harmonic" that requires the cosets to
##  sit inside a coset partition.  Profile (6,6,6,10,10,10,15,15,15).
##############################################################################

T2 := Group( (1,3,4), (1,3)(2,5) );;       # order 6, index 10
T3 := Group( (1,2,4), (1,2)(3,5) );;       # order 6, index 10

extraSubs := [ V, V, T2, T3 ];;
extraReps := [ (1,2)(3,4), (1,2)(4,5), (1,4,5), (1,4,3,2,5) ];;

Full := Concatenation( RightFam,
        List( [1..4], i -> Set( List( Elements(extraSubs[i]),
                                      u -> u * extraReps[i] ) ) ) );;

Print("--- extension to a coset partition ----------------------------\n");
Print("number of cosets   : ", Length(Full), "\n");
Print("index profile      : ", SortedList( List(Full, c -> Size(G)/Size(c)) ), "\n");
Print("pairwise disjoint  : ", PairwiseDisjoint(Full), "\n");
Print("covers A_5         : ", Union(Full) = Set(Elements(G)), "\n");
Print("sum of 1/a_i       : ", Sum( List(Full, c -> 1/(Size(G)/Size(c)) ) ), "\n");
Print("expected           : 9 / [6,6,6,10,10,10,15,15,15] / true / true / 1\n\n");

Check( Length(Full) = 9, "the A_5 partition must have nine cosets" );
Check( SortedList(List(Full, c -> Size(G)/Size(c))) =
       [6,6,6,10,10,10,15,15,15],
       "incorrect index profile for the A_5 partition" );
Check( PairwiseDisjoint(Full), "the nine A_5 cosets are not disjoint" );
Check( Union(Full) = Set(Elements(G)), "the nine cosets do not cover A_5" );

##############################################################################
##  Four further counterexamples, C2 x S4 embedded in S6:
##  C2 acting on {1,2} and S4 on {3,4,5,6}.
##############################################################################

H := ClosureGroup( Group( (1,2) ), Group( (3,4,5,6), (3,4) ) );;
Print("--- C2 x S4 ---------------------------------------------------\n");
Print("order ", Size(H), " (expected 48), structure : ",
      StructureDescription(H), "   (expected C2 x S4)\n");

A := Group( (3,4,5), (4,5,6) );;                       # A_4  on {3,4,5,6}, index 4
P := Group( (3,6), (4,5), (3,4)(5,6) );;               # order 8,          index 6
Q := Group( (1,2)(3,4,5,6), (1,2)(3,5) );;             # order 8,          index 6
R := Group( (1,2), (3,4)(5,6), (3,5)(4,6) );;          # order 8,          index 6

sub2 := [ A, P, P, Q, R ];;
rep2 := [ (1,2), (), (4,5,6), (1,2)(4,5), (1,2)(3,5,4,6) ];;
Fam2 := List( [1..5], i -> Set( List( Elements(sub2[i]), u -> u * rep2[i] ) ) );;

Print("all subgroups of H : ", List([A,P,Q,R], K -> IsSubgroup(H,K)), "\n");
Print("indices            : ", List(Fam2, c -> Size(H)/Size(c)), "   (expected [4,6,6,6,6])\n");
Print("pairwise disjoint  : ", PairwiseDisjoint(Fam2), "\n");
Print("(4,6,6,6,6) Z-harm : ", IsZHarmonic([4,6,6,6,6]), "   (expected false)\n");
Print("4-subtuples Z-harm : ", List( Combinations([4,6,6,6,6],4), IsZHarmonic ),
      "   (expected all true)\n\n");

Check( Size(H) = 48, "C2 x S4 must have order 48" );
Check( List([A,P,Q,R], K -> IsSubgroup(H,K)) = [true,true,true,true],
       "A, P, Q and R must be subgroups of C2 x S4" );
Check( List([A,P,Q,R], Size) = [12,8,8,8],
       "incorrect orders for A, P, Q or R" );
Check( List(Fam2, c -> Size(H)/Size(c)) = [4,6,6,6,6],
       "incorrect indices for (4,6,6,6,6)" );
Check( PairwiseDisjoint(Fam2),
       "the (4,6,6,6,6) cosets are not pairwise disjoint" );
Check( not IsZHarmonic([4,6,6,6,6]),
       "(4,6,6,6,6) was unexpectedly Z-harmonic" );
Check( ForAll(Combinations([4,6,6,6,6],4), IsZHarmonic),
       "a 4-subtuple of (4,6,6,6,6) was not Z-harmonic" );

##############################################################################
##  Two further A_5 counterexamples from Section 5 of the paper:
##  (6,6,6,15,20) and (6,6,10,12,15).  As above, "u -> u*rep" yields the left
##  coset rep.U under GAP's left-to-right product.
##############################################################################

# (6,6,6,15,20)
D1 := Group( (1,5,3,4,2), (1,2)(4,5) );;   # D_10, index  6
W1 := Group( (2,4)(3,5), (2,5)(3,4) );;    # V_4,  index 15
C1 := Group( (2,4,5) );;                   # C_3,  index 20
sub3 := [ D1, D1, D1, W1, C1 ];;
rep3 := [ (), (3,4,5), (3,5,4), (1,3,2), (2,3)(4,5) ];;
Fam3 := List( [1..5], i -> Set( List( Elements(sub3[i]), u -> u*rep3[i] ) ) );;
Print("--- (6,6,6,15,20) in A_5 --------------------------------------\n");
Print("indices           : ", List(Fam3, c -> Size(G)/Size(c)),
      "   (expected [6,6,6,15,20])\n");
Print("pairwise disjoint : ", PairwiseDisjoint(Fam3), "\n");
Print("(6,6,6,15,20) Z    : ", IsZHarmonic([6,6,6,15,20]), "   (expected false)\n\n");

Check( List(Fam3, c -> Size(G)/Size(c)) = [6,6,6,15,20],
       "incorrect indices for (6,6,6,15,20)" );
Check( PairwiseDisjoint(Fam3),
       "the (6,6,6,15,20) cosets are not pairwise disjoint" );
Check( not IsZHarmonic([6,6,6,15,20]),
       "(6,6,6,15,20) was unexpectedly Z-harmonic" );

# (6,6,10,12,15)
D2 := Group( (1,5,3,4,2), (1,2)(4,5) );;   # D_10, index  6
S2 := Group( (1,4,5), (2,3)(4,5) );;       # S_3,  index 10
F2 := Group( (1,2,4,3,5) );;               # C_5,  index 12
W2 := Group( (1,3)(4,5), (1,4)(3,5) );;    # V_4,  index 15
sub4 := [ D2, D2, S2, F2, W2 ];;
rep4 := [ (), (3,4,5), (2,3,4), (2,4,3), (3,5,4) ];;
Fam4 := List( [1..5], i -> Set( List( Elements(sub4[i]), u -> u*rep4[i] ) ) );;
Print("--- (6,6,10,12,15) in A_5 -------------------------------------\n");
Print("indices           : ", List(Fam4, c -> Size(G)/Size(c)),
      "   (expected [6,6,10,12,15])\n");
Print("pairwise disjoint : ", PairwiseDisjoint(Fam4), "\n");
Print("(6,6,10,12,15) Z   : ", IsZHarmonic([6,6,10,12,15]), "   (expected false)\n\n");

Check( List(Fam4, c -> Size(G)/Size(c)) = [6,6,10,12,15],
       "incorrect indices for (6,6,10,12,15)" );
Check( PairwiseDisjoint(Fam4),
       "the (6,6,10,12,15) cosets are not pairwise disjoint" );
Check( not IsZHarmonic([6,6,10,12,15]),
       "(6,6,10,12,15) was unexpectedly Z-harmonic" );

##############################################################################
##  The second C2 x S4 example from Section 5: (6,6,6,6,16).
##############################################################################

K1 := Group( (1,2)(3,6,4,5), (1,2)(3,5)(4,6) );;
K2 := Group( (3,6), (3,5,6,4) );;
K3 := Group( (1,2)(3,6,4,5), (1,2)(3,4) );;
K4 := Group( (1,2), (1,2)(3,5)(4,6), (1,2)(3,6)(4,5) );;
C16 := Group( (4,6,5) );;

sub5 := [ K1, K2, K3, K4, C16 ];;
rep5 := [ (), (3,4,5,6), (1,2)(3,5), (1,2)(3,6), (1,2) ];;
Fam5 := List( [1..5], i -> Set( List( Elements(sub5[i]),
                                      u -> u*rep5[i] ) ) );;

Print("--- (6,6,6,6,16) in C2 x S4 ---------------------------------\n");
Print("all subgroups of H : ", List(sub5, L -> IsSubgroup(H,L)), "\n");
Print("subgroup orders    : ", List(sub5, Size),
      "   (expected [8,8,8,8,3])\n");
Print("indices            : ", List(Fam5, c -> Size(H)/Size(c)),
      "   (expected [6,6,6,6,16])\n");
Print("pairwise disjoint  : ", PairwiseDisjoint(Fam5), "\n");
Print("elements covered   : ", Size(Union(Fam5)), " of ", Size(H), "\n");
Print("(6,6,6,6,16) Z     : ", IsZHarmonic([6,6,6,6,16]),
      "   (expected false)\n\n");

Check( List(sub5, L -> IsSubgroup(H,L)) = [true,true,true,true,true],
       "K1, K2, K3, K4 and C16 must be subgroups of C2 x S4" );
Check( List(sub5, Size) = [8,8,8,8,3],
       "incorrect subgroup orders for (6,6,6,6,16)" );
Check( List(Fam5, c -> Size(H)/Size(c)) = [6,6,6,6,16],
       "incorrect indices for (6,6,6,6,16)" );
Check( PairwiseDisjoint(Fam5),
       "the (6,6,6,6,16) cosets are not pairwise disjoint" );
Check( not IsZHarmonic([6,6,6,6,16]),
       "(6,6,6,6,16) was unexpectedly Z-harmonic" );

Print("################################################################\n");
Print("All programmed verification checks passed.\n");
Print("Thus (6,6,6,10,15) is A_5-harmonic and not Z-harmonic:\n");
Print("Ginosar's Question 1 has a negative answer at n = 5, while\n");
Print("Theorem B (n <= 4) stands.\n");
Print("################################################################\n");

